Terminal Brain Damage: Exposing the Graceless Degradation in Deep Neural Networks Under Hardware Fault Attacks

Deep neural networks (DNNs) have been shown to tolerate "brain damage": cumulative changes to the network's parameters (e.g., pruning, numerical perturbations) typically result in a graceful degradation of classification accuracy. However, the limits of this natural resilience are not well understood in the presence of small adversarial changes to the DNN parameters' underlying memory representation, such as bit-flips that may be induced by hardware fault attacks. We study the effects of bitwise corruptions on 19 DNN models---six architectures on three image classification tasks---and we show that most models have at least one parameter that, after a specific bit-flip in their bitwise representation, causes an accuracy loss of over 90%. We employ simple heuristics to efficiently identify the parameters likely to be vulnerable. We estimate that 40-50% of the parameters in a model might lead to an accuracy drop greater than 10% when individually subjected to such single-bit perturbations. To demonstrate how an adversary could take advantage of this vulnerability, we study the impact of an exemplary hardware fault attack, Rowhammer, on DNNs. Specifically, we show that a Rowhammer enabled attacker co-located in the same physical machine can inflict significant accuracy drops (up to 99%) even with single bit-flip corruptions and no knowledge of the model. Our results expose the limits of DNNs' resilience against parameter perturbations induced by real-world fault attacks. We conclude by discussing possible mitigations and future research directions towards fault attack-resilient DNNs.

==> run_diffs.sh <==
#!/bin/bash
#set -x

# [Important] 
# Note: Prepare those stuffs in advance
#   - ensure that you commit all the updates to the repo (it would delete some)
#   - checkout the previous version in different locations (previous)
# Note: It would be the safest way than using 'latexdiff-vc --svn', 'latexdiff -rA -rB <file>', etc.
PROJECT=2019_dnn_fault_attacks
PREVDIR=../temp/$PROJECT                # Place your previous version to compare
CURRDIR=../paper-archive/$PROJECT       # Place the latest version here
                                        # Place your latest version separately in the current working dir

# list of files in the repository to make a diff
FILES=(
# MAINS
    abstract.tex
    intro.tex
    prelim.tex
    problem.tex
    methods.tex
    results.tex
    rh-analysis.tex
    discussion.tex
    related.tex
    conclusions.tex
    ack.tex
    appendix.tex
# TABLES
    tables/wb-attack.tex
    tables/hammertime.tex
    tables/defense_lprecision.tex
    tables/evaluate_flips.tex
    tables/network_architectures.tex
    tables/defense_suppress.tex
# FIGURES
    figures/blind-plot.tex
    figures/characterizations.tex
    figures/rh-dram.tex 
)

# list of options for the latex diff
OPTIONS='--exclude-textcmd=section,subsection,subsubsection'

# revert the current revision to the safe state
svn revert -R .

# run the diffs one by one
for FILE in ${FILES[@]} 
do
    echo "------------------------------ $FILE ------------------------------"
    echo ": latexdiff $OPTIONS $PREVDIR/$FILE $CURRDIR/$FILE > $FILE"
    latexdiff $OPTIONS $PREVDIR/$FILE $CURRDIR/$FILE > $FILE 
done

